Parallel Repetition in the Two-Player Quantum Cloning Game

We study parallel repetition in the two-player quantum cloning game, a monogamy-of-entanglement game motivated by quantum position verification. Colisson Palais, Escol\`a-Farr\`as, and Speelman bounded the value of $n$ copies between $(3/4)^n$ and $\cos^{2n}(\pi/8)$. For two copies, we prove that neither bound is tight. An explicit challenge-dependent strategy achieves value $(5+\sqrt{17})/16>9/16$, so strong parallel repetition fails for the unrestricted game. A block Gram matrix argument gives the upper bound $(11+\sqrt{65})/32<\cos^4(\pi/8)$ and strictly improves the previous parallel-repetition upper bound for every $n$. For every $n$, challenge-independent strategies have optimal value $(3/4)^n$.

==> anc/verify_counterexample.py <==
"""Checks the two-copy counterexample (Theorem 4.1) of "Parallel
repetition in the two-player quantum cloning game": the characteristic
polynomial of K = 4H, the displayed eigenvector w, and an integer
certificate for lambda_max(K) >= 5 + sqrt(17), all in exact arithmetic.
Needs SymPy; run: python verify_counterexample.py.  Every check is an
assert.  Qubit order: R1 R2 A1 A2 B1 B2, R1 leftmost, matching the kets
displayed in the paper."""
import sympy as sp
from sympy.physics.matrices import msigma
from sympy.physics.quantum import TensorProduct, represent
from sympy.physics.quantum.gate import SwapGate
from sympy.physics.quantum.qubit import Qubit

lam, s17 = sp.Symbol('lambda'), sp.sqrt(17)
X, Z = msigma(1), msigma(3)
m = -sp.I * msigma(2)  # -iY, the real form of Pauli Y
# the gate G of the proof: -iY on the first qubit when the second is |0>
G = TensorProduct(m, sp.diag(1, 0)) + TensorProduct(sp.eye(2), sp.diag(0, 1))
SW = represent(SwapGate(1, 0), nqubits=2)
I4 = sp.eye(4)
assert G.T * G == I4 and SW * SW == I4


def on(A, k):
    """A on qubit k (counting from the left), identity on the rest."""
    return TensorProduct(sp.eye(2**k), A, sp.eye(2**(5 - k)))


def bell(p, q):
    """Projector onto |Phi+> on qubits p, q, written in Pauli form
    (II + XX - YY + ZZ)/4; using mm = -YY keeps all entries rational."""
    return (sp.eye(64) + on(X, p) * on(X, q) + on(m, p) * on(m, q)
            + on(Z, p) * on(Z, q)) / 4


def ket(bits):
    """Column vector of the computational-basis state |bits>."""
    return sp.Matrix(represent(Qubit(bits)))


# Pi_x: challenge bit x_j = 0 tests R_j A_j, and x_j = 1 tests R_j B_j
CH = ['00', '01', '10', '11']
Pi = {x: bell(0, 2 if x[0] == '0' else 4)
      * bell(1, 3 if x[1] == '0' else 5) for x in CH}

# response unitaries from the proof (the private registers E_A, E_B are
# one-dimensional there, so they do not appear), then K = 4H
U = {'00': I4, '11': I4, '01': G, '10': SW * G * SW}
V = {'00': I4, '11': I4, '10': G, '01': SW * G * SW}
K = sp.zeros(64, 64)
for x in CH:
    Sx = TensorProduct(I4, U[x], V[x])
    K += 4 * Sx.T * Pi[x] * Sx
assert all(e.is_Integer for e in K), 'K = 4H should be an integer matrix'

# characteristic polynomial, as displayed in the proof
target = (lam**48 * (lam - 2)**2 * (lam - 3)**3 * (lam - 4)**2
          * (lam - 5)**3 * (lam**2 - 7 * lam + 4)
          * (lam**2 - 10 * lam + 8) * (lam**2 - 11 * lam + 22))
assert sp.expand(K.charpoly(lam).as_expr() - target) == 0

# u1, u2 span a K-invariant plane on which K acts as [[1, 1], [1, 9]],
# whose top eigenvalue is 5 + sqrt(17): an integer-only certificate that
# lambda_max(K) >= 5 + sqrt(17).  w is the eigenvector from the proof.
u1 = (4 * (ket('000011') + ket('001100'))
      - 3 * (ket('000110') + ket('001001'))
      - (ket('010010') + ket('011000') + ket('100001') + ket('100100'))
      + 2 * ket('110000'))
u2 = (ket('000110') + ket('001001') + ket('010111') + ket('011101')
      + ket('101011') + ket('101110') + 2 * ket('111111'))
assert K * u1 == u1 + u2 and K * u2 == u1 + 9 * u2
w = sp.expand((s17 - 4) * (u1 + (4 + s17) * u2))
assert sp.simplify(K * w - (5 + s17) * w) == sp.zeros(64, 1)
assert sp.simplify((w.T * w)[0] - (1972 - 476 * s17)) == 0
print('all Theorem 4.1 checks passed: lambda_max(K) = 5 + sqrt(17)')

